Thresholding Bandits with Augmented UCB

In this paper we propose the Augmented-UCB (AugUCB) algorithm for a fixed-budget version of the thresholding bandit problem (TBP), where the objective is to identify a set of arms whose quality is above a threshold. A key feature of AugUCB is that it uses both mean and variance estimates to eliminate arms that have been sufficiently explored; to the best of our knowledge this is the first algorithm to employ such an approach for the considered TBP. Theoretically, we obtain an upper bound on the loss (probability of mis-classification) incurred by AugUCB. Although UCBEV in literature provides a better guarantee, it is important to emphasize that UCBEV has access to problem complexity (whose computation requires arms' mean and variances), and hence is not realistic in practice; this is in contrast to AugUCB whose implementation does not require any such complexity inputs. We conduct extensive simulation experiments to validate the performance of AugUCB. Through our simulation work, we establish that AugUCB, owing to its utilization of variance estimates, performs significantly better than the state-of-the-art APT, CSAR and other non variance-based algorithms.

==> code/APT.py <==
'''
Created on Nov 14, 2016

@author: Subhojyoti
'''

import math
import random
import numpy
import fileinput

class APT(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''
       
    def check(self,set,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True
    
    def upperBound(self, arm, numPlays):
        #print self.timeTake*self.delta_tilda*self.delta_tilda
        #return math.sqrt(abs(math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*numPlays))
        hat_delta= abs(self.avgPayOffSums[arm]-self.tau) + self.epsilon
        return (math.sqrt(numPlays)*hat_delta)
    
    
    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def apt(self,numActions,K,tau,epsilon):
    
        #Set the environment
        self.max1=999999.0
        self.min1=-999999.0
        
        self.numActions=numActions
        
        self.payoffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [0] * self.numActions
        #self.upbs = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.numRounds = 10000
        #self.numRounds = 12000
        #self.B = [0] * self.numActions
        #numRounds = 250000
        self.K=K
        self.tau=tau
        self.epsilon=epsilon
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1


        self.means =[]
        self.variance=[]
        self.readenv()

        '''
        self.means =[0.4 for i in range(self.numActions)]
        self.variance=[0.5 for i in range(self.numActions)]

        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''

        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1
            
        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        
        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''

        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1

        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6




        for i in range(10, self.numActions):
            self.variance[i]=numpy.random.uniform(0.4,0.45)
        for i in range(10, self.numActions):
            self.means[i]=numpy.random.uniform(0.38,0.42)

        f = open('env/GR.txt', 'w')
        f.writelines("%s\n" % (', '.join(["%.3f" % i for i in self.means])))
        f.writelines("%s\n" % (', '.join(["%.3f" % i for i in self.variance])))
        f.close()
        '''

        print self.means
        print self.variance

        # initialize empirical sums
        self.t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]
        
        for i in range(self.numActions):
            theReward = self.rewards(i)
            #self.numPlays[i]=self.numPlays[i]+1
            
            action=i
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)

            self.maxAction.append(takeArmsTau)

            self.t = self.t + 1
            
        #t = numActions
        
        #t=1
        while True:
            
            take=self.max1
            for i in range(self.numActions):
                
                self.ucbs[i]=self.upperBound(i,self.numPlays[i])
                #self.upbs[i]=self.upperBound(self.numPlays[i])
                if take>self.ucbs[i]:
                    take=self.ucbs[i]
                    action=i
                #count=count+1
                    
            #action = max(range(len(self.ucbs)), key=lambda i: self.ucbs[i])
            
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)
            
            #action = max(range(len(self.avgPayOffSums)), key=lambda i: self.avgPayOffSums[i])

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)
            if len(takeArmsTau)==0:
                takeArmsTau.append(0)

            self.maxAction.append(takeArmsTau)


            if self.t>=self.numRounds:
                break
            
            self.t = self.t + 1
            
            #print t
            '''
            if t%100000==0:
                print t
            '''
        
        maxarm=self.min1
        takeArms=[]
        takeArmsTau=[]
        take=-1
        for i in range(self.numActions):
            
                takeArms.append(self.avgPayOffSums[i])
                if maxarm<self.avgPayOffSums[i]:
                    maxarm=self.avgPayOffSums[i]
                    take=i
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)
        arm=take

        takeArms=sorted(takeArms,reverse=True)
        finalSet=[]
        print takeArms
        for j in range(0,len(takeArms)):
            for i in range(0,self.numActions):
                if self.avgPayOffSums[i] == takeArms[j] and i not in finalSet and len(finalSet)<self.K:
                    finalSet.append(i)
        

        #print "last arm:"+str(arm) + " turn:"+str(turn) + " wrong:"+str(wrong)
        
        finalSet1=sorted(finalSet)
        finalSetTau1=sorted(takeArmsTau)
        print "numplays: "+str(self.numPlays)
        #print "Final B: "+str(self.B)
        print "last arm:"+str(arm) + " Set: " + str(finalSet1) + " TSet: " + str(finalSetTau1) + " turn:"+str(turn) + " wrong:"+str(wrong)    
        
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        f = open('testFinal7/testAPT1.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()

        return cumulativeReward,bestActionCumulativeReward,regret,arm,self.t,finalSet1,finalSetTau1
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=APT()
            cumulativeReward,bestActionCumulativeReward,regret,arm,timestep,finalSet,finalSetTau=obj.apt(i,5,0.5,0.01)
            if obj.check(finalSet,finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(arm) +"\tbset: "+str(finalSet) + "\tbtset: "+str(finalSetTau) + "\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testAPTinfo1.txt', 'a')
            f.writelines("arms: %d\tbArm: %d\tbSet: %s\tbtSet: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, arm, finalSet, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
                

==> code/AugmentedUCB.py <==
'''
Created on Jan 23, 2017

@author: Subhojyoti
'''


import math
import random
import numpy
import fileinput

class AugUCB(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''
       
    def check(self,set,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True
     
    def remArms(self):
        count=0
        for i in range(self.numActions):
            if self.B[i]!=-1 and self.B[i]!=-2:
                count=count+1
        return count   

    def exp_func(self):
        
        #self.psi=math.log(self.numRounds)
        #self.psi=self.numActions*self.numActions*self.timeTake*self.timeTake*self.timeTake
        self.psi = self.numRounds / math.log(self.numActions)
        #self.psi=(self.numActions*self.numActions*self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.numRounds*self.numRounds*self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.t*self.t*self.t)
        #self.psi=1.0
        return self.psi

    def upperBound(self, numPlays):
        #print self.timeTake*self.delta_tilda*self.delta_tilda
        #return math.sqrt(abs(math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        return math.sqrt(self.rho * math.log((self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)) / (2*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.numRounds))) / (2*self.rho*numPlays))



    def upperBoundVar(self, numPlays, arm):
        #print self.timeTake*self.delta_tilda*self.delta_tilda
        #return math.sqrt(abs(math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        vj=((self.sqPayOffSums[arm]/numPlays) - (self.avgPayOffSums[arm]*self.avgPayOffSums[arm]))
        #print vj
        return math.sqrt(self.rho_v * vj * math.log((self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)) / (4*numPlays) + (self.rho_v* math.log((self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)) / (4*numPlays)))
        #return math.sqrt(self.rho_v * vj * math.log((self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)) / (2*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.numRounds))) / (2*self.rho*numPlays))


    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0
     
    def arm_elimination(self):
        
        for i in range(self.numActions):

            #print self.upbs[i],self.upbs[action]
            if self.B[i]==0:
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) < ( self.avgPayOffSums[action] + self.upperBound1(self.numPlays[action])):
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) > (1 - self.tau)/2:
                if (self.avgPayOffSums[i] - self.upperBound(self.numPlays[i])) > self.tau + self.upperBound(self.numPlays[i]):

                    self.B[i]=-1

                    #self.takeArmTau.append(i)
                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

                if (self.avgPayOffSums[i] + self.upperBound(self.numPlays[i])) < self.tau - self.upperBound(self.numPlays[i]):

                    self.B[i]=-2

                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

    def arm_elimination_variance(self):

        for i in range(self.numActions):

            #print self.upbs[i],self.upbs[action]
            if self.B[i]==0:
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) < ( self.avgPayOffSums[action] + self.upperBound1(self.numPlays[action])):
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) > (1 - self.tau)/2:
                if (self.avgPayOffSums[i] - self.upperBoundVar(self.numPlays[i],i)) > self.tau + self.upperBoundVar(self.numPlays[i],i):

                    self.B[i]=-11

                    #self.takeArmTau.append(i)
                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

                if (self.avgPayOffSums[i] + self.upperBoundVar(self.numPlays[i],i)) < self.tau - self.upperBoundVar(self.numPlays[i],i):

                    self.B[i]=-22

                    #self.takeArmTau.append(i)
                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def augucb(self,numActions,K,tau):
    
        #Set the environment
        self.max1=999999.0
        self.min1=-999999.0
        
        self.numActions=numActions
        
        self.payoffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [0] * self.numActions
        self.ucbs1 = [0] * self.numActions
        self.upbs = [0] * self.numActions
        self.upbs1 = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.sqPayOffSums = [0] * self.numActions
        self.numRounds = 10000
        #self.numRounds = 12000
        self.B = [0] * self.numActions
        #numRounds = 250000
        self.K=K
        self.tau=tau
        self.m=0
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1
        

        #self.means =[0.4 for i in range(self.numActions)]
        #self.variance = [0.5 for i in range(self.numActions)]

        self.means=[]
        self.variance=[]
        self.readenv()

        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1
        
        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1
            
        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6
        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''
        '''
        self.means[6]=0.65
        self.means[7]=0.9
        self.means[8]=0.9
            
        self.means[self.bestAction]=0.9
        '''

        print self.means
        print self.variance
        
        # initialize empirical sums
        self.t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]


        for i in range(self.numActions):
            theReward = self.rewards(i)
            #self.numPlays[i]=self.numPlays[i]+1
            
            action=i
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.sqPayOffSums[action] += theReward*theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)

            self.t = self.t + 1




        #t = numActions
        
        
        #self.delta_tilda=self.tau
        self.delta_tilda=1.0
        #self.alpha=100.0
        #self.alpha=self.numActions*1.0
        #self.gamma=1.0/self.alpha
        #self.timeTake=self.numActions
        #self.timeTake=1.0
        #self.timeTake=math.floor(self.numRounds*self.gamma)
        #self.psi=math.log(self.numRounds)
        #self.psi=self.numActions*self.numActions*self.timeTake*self.timeTake*self.timeTake
        #self.psi = math.log(self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.t*self.t*self.t)
        #self.psi=1.0
        #self.psi=self.numRounds
        #self.psi=math.log(self.numRounds)
        #self.rho=8.0
        #self.rho = [(self.tau*self.tau)/4.0 for i in range(self.numActions)]
        #self.rho = (self.tau*self.tau)/8.0
        #self.rho = 1.0/(8.0*self.tau*self.tau)
        self.rho=1.0/8.0
        self.rho_v=2.0/3.0
        #self.rho=math.sqrt(self.numRounds)
        #self.gamma=1.0/self.numActions
        #self.p=2.0
        #self.gamma=(self.p+1.0)/(self.p)
        #self.gamma=3.0/2.0
        self.gamma=math.floor(0.5*math.log10(self.numRounds/math.e)/math.log10(2))
        #self.rho=self.numActions
        #self.timeTake=self.numActions+math.floor(self.numRounds*self.gamma)
        #self.timeTake=self.gamma*2
        #self.timeTake=math.floor(self.numActions*self.gamma)

        #self.timeTake=math.floor(self.numRounds/self.gamma)
        self.nm=math.ceil(2*math.log(self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)/self.delta_tilda)
        self.timeTake=self.numActions * self.nm
        print self.gamma,self.timeTake


        
        #self.timeTake = math.floor((self.numRounds - self.numActions)/(0.5*math.floor(math.log10(self.numRounds/math.e)/math.log10(2))))
        #t=1
        
        self.takeArmTau=[]
        
        while True:
            
            #take=self.min1
            take=self.max1
            for i in range(self.numActions):
                if self.B[i]==0:

                    self.ucbs[i]=abs(self.avgPayOffSums[i]-self.tau) - self.upperBoundVar(self.numPlays[i],i)

                    if take>self.ucbs[i]:
                        take=self.ucbs[i]
                        action=i
                    #count=count+1
                    
            #action = max(range(len(self.ucbs)), key=lambda i: self.ucbs[i])
            
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.sqPayOffSums[action] += theReward*theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            #self.t = self.t + 1
            
            self.actionRegret.append(regret)
            
            self.arm_elimination()
            self.arm_elimination_variance()
            




            if self.t >= self.timeTake and self.m <= self.gamma:

                print "\n\nRound: "+str(self.m) + " timeTake: "+str(self.timeTake)
                self.delta_tilda=self.delta_tilda/2
                self.nm=math.ceil(2*math.log(self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)/self.delta_tilda)
                self.timeTake=self.t + self.remArms()*self.nm
                self.m = self.m + 1

            if (self.remArms()==0):
                break
            if self.t>=self.numRounds:
                break

            

            #if self.t>=self.numRounds or self.remArms()<=self.K:

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)


            if len(takeArmsTau)==0:
                takeArmsTau.append(0)

            self.maxAction.append(takeArmsTau)



            self.t = self.t + 1
        
        
        maxarm=self.min1
        takeArms=[]
        takeArmsTau=[]
        #takeArmsTau=self.takeArmTau


        take=-1
        for i in range(self.numActions):
            #if self.B[i]==-1:
                takeArms.append(self.avgPayOffSums[i])
                if maxarm<self.avgPayOffSums[i]:
                    maxarm=self.avgPayOffSums[i]
                    take=i
                if self.avgPayOffSums[i]>=self.tau:
                #if self.B[i]==-1:
                    takeArmsTau.append(i)
        arm=take

        
        takeArms=sorted(takeArms,reverse=True)
        finalSet=[]
        print takeArms
        for j in range(0,len(takeArms)):
            for i in range(0,self.numActions):
                if self.avgPayOffSums[i] == takeArms[j] and i not in finalSet and len(finalSet)<self.K:
                    finalSet.append(i)
        

        #print "last arm:"+str(arm) + " turn:"+str(turn) + " wrong:"+str(wrong)
        
        finalSet1=sorted(finalSet)
        finalSetTau1=sorted(takeArmsTau)

        print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))
        print "Final B: "+str(self.B)
        print "last arm:"+str(arm) + " Set: " + str(finalSet1) + " TSet: " + str(finalSetTau1) + " turn:"+str(turn) + " wrong:"+str(wrong)

        last=self.maxAction[len(self.maxAction)-1]
        index=len(self.maxAction)
        if len(self.maxAction)<self.numRounds:
            for p in range(0,(self.numRounds - index)):
                self.maxAction.append(last)
        
        f = open('testFinal7/testAugUCBV1.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()
        
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        return cumulativeReward,bestActionCumulativeReward,regret,arm,self.t,finalSet1,finalSetTau1
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=AugUCB()
            cumulativeReward,bestActionCumulativeReward,regret,arm,timestep,finalSet,finalSetTau=obj.augucb(i,5,0.5)
            if obj.check(finalSet,finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(arm) +"\tbset: "+str(finalSet) + "\tbtset: "+str(finalSetTau) + "\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testAugUCBVtest1.txt', 'a')
            f.writelines("arms: %d\tbArm: %d\tbSet: %s\tbtSet: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, arm, finalSet, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
                

==> code/AugmentedUCBV2.py <==
'''
Created on Jan 23, 2017

@author: Subhojyoti
'''


import math
import random
import numpy
import fileinput

class AugUCB(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''
       
    def check(self,set,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True
     
    def remArms(self):
        count=0
        for i in range(self.numActions):
            if self.B[i]!=-1 and self.B[i]!=-2:
                count=count+1
        return count   

    def exp_func(self):
        

        #self.psi = self.numRounds / math.log(self.numActions)
        #self.psi = ( self.numRounds*self.delta_tilda) / (64.0 *math.log( self.numActions*self.numActions) )
        self.psi = ( self.numRounds*self.delta_tilda) / (1.0 * self.numActions * math.log(self.numActions))

        return self.psi

    def upperBound(self, numPlays):
        #print self.timeTake*self.delta_tilda*self.delta_tilda
        #return math.sqrt(abs(math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        return math.sqrt(self.rho * self.exp_func() * math.log((self.numRounds*self.delta_tilda)) / (2*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.numRounds))) / (2*self.rho*numPlays))



    def upperBoundVar(self, numPlays, arm):
        #print self.timeTake*self.delta_tilda*self.delta_tilda
        #return math.sqrt(abs(math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        vj=((self.sqPayOffSums[arm]/numPlays) - (self.avgPayOffSums[arm]*self.avgPayOffSums[arm]))
        #print vj
        return math.sqrt(self.rho_v * vj * self.exp_func()* math.log((self.numRounds*self.delta_tilda)) / (4*numPlays) + (self.rho_v* math.log((self.exp_func()*self.numRounds*self.delta_tilda)) / (4*numPlays)))
        #return math.sqrt(self.rho_v * vj * math.log((self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)) / (2*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.numRounds))) / (2*self.rho*numPlays))


    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0
     
    def arm_elimination(self):
        
        for i in range(self.numActions):

            #print self.upbs[i],self.upbs[action]
            if self.B[i]==0:
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) < ( self.avgPayOffSums[action] + self.upperBound1(self.numPlays[action])):
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) > (1 - self.tau)/2:
                if (self.avgPayOffSums[i] - self.upperBound(self.numPlays[i])) > self.tau + self.upperBound(self.numPlays[i]):

                    self.B[i]=-1

                    #self.takeArmTau.append(i)
                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

                if (self.avgPayOffSums[i] + self.upperBound(self.numPlays[i])) < self.tau - self.upperBound(self.numPlays[i]):

                    self.B[i]=-2

                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

    def arm_elimination_variance(self):

        for i in range(self.numActions):

            #print self.upbs[i],self.upbs[action]
            if self.B[i]==0:
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) < ( self.avgPayOffSums[action] + self.upperBound1(self.numPlays[action])):
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) > (1 - self.tau)/2:
                if (self.avgPayOffSums[i] - self.upperBoundVar(self.numPlays[i],i)) > self.tau + self.upperBoundVar(self.numPlays[i],i):

                    self.B[i]=-11

                    #self.takeArmTau.append(i)
                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

                if (self.avgPayOffSums[i] + self.upperBoundVar(self.numPlays[i],i)) < self.tau - self.upperBoundVar(self.numPlays[i],i):

                    self.B[i]=-22

                    #self.takeArmTau.append(i)
                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def augucb(self,numActions,K,tau):
    
        #Set the environment
        self.max1=999999.0
        self.min1=-999999.0
        
        self.numActions=numActions
        
        self.payoffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [0] * self.numActions
        self.ucbs1 = [0] * self.numActions
        self.upbs = [0] * self.numActions
        self.upbs1 = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.sqPayOffSums = [0] * self.numActions
        self.numRounds = 10000
        #self.numRounds = 12000
        self.B = [0] * self.numActions
        #numRounds = 250000
        self.K=K
        self.tau=tau
        self.m=0
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1
        

        #self.means =[0.4 for i in range(self.numActions)]
        #self.variance = [0.5 for i in range(self.numActions)]

        self.means=[]
        self.variance=[]
        self.readenv()

        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1
        
        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1
            
        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6
        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''
        '''
        self.means[6]=0.65
        self.means[7]=0.9
        self.means[8]=0.9
            
        self.means[self.bestAction]=0.9
        '''

        print self.means
        print self.variance
        
        # initialize empirical sums
        self.t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]


        for i in range(self.numActions):
            theReward = self.rewards(i)
            #self.numPlays[i]=self.numPlays[i]+1
            
            action=i
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.sqPayOffSums[action] += theReward*theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)

            self.t = self.t + 1




        #t = numActions
        
        
        #self.delta_tilda=self.tau
        self.delta_tilda=1.0
        self.rho=1.0/8.0
        self.rho_v=1.0/3.0
        #self.rho=math.sqrt(self.numRounds)
        #self.gamma=1.0/self.numActions
        #self.p=2.0
        #self.gamma=(self.p+1.0)/(self.p)
        #self.gamma=3.0/2.0
        self.gamma=math.floor(0.5*math.log10(self.numRounds/math.e)/math.log10(2))
        #self.rho=self.numActions
        #self.timeTake=self.numActions+math.floor(self.numRounds*self.gamma)
        #self.timeTake=self.gamma*2
        #self.timeTake=math.floor(self.numActions*self.gamma)

        #self.timeTake=math.floor(self.numRounds/self.gamma)
        self.nm=math.ceil(2*self.exp_func()*math.log(self.numRounds*self.delta_tilda)/self.delta_tilda)
        self.timeTake=self.numActions * self.nm
        print self.gamma,self.timeTake


        
        #self.timeTake = math.floor((self.numRounds - self.numActions)/(0.5*math.floor(math.log10(self.numRounds/math.e)/math.log10(2))))
        #t=1
        
        self.takeArmTau=[]
        
        while True:
            
            #take=self.min1
            take=self.max1
            for i in range(self.numActions):
                if self.B[i]==0:

                    self.ucbs[i]=abs(self.avgPayOffSums[i]-self.tau) - 2.0*self.upperBoundVar(self.numPlays[i],i)

                    if take>self.ucbs[i]:
                        take=self.ucbs[i]
                        action=i
                    #count=count+1
                    
            #action = max(range(len(self.ucbs)), key=lambda i: self.ucbs[i])
            
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.sqPayOffSums[action] += theReward*theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            #self.t = self.t + 1
            
            self.actionRegret.append(regret)
            
            self.arm_elimination()
            self.arm_elimination_variance()
            




            if self.t >= self.timeTake and self.m <= self.gamma:

                print "\n\nRound: "+str(self.m) + " timeTake: "+str(self.timeTake)
                self.delta_tilda=self.delta_tilda/2
                self.nm=math.ceil(2*self.exp_func()*math.log(self.numRounds*self.delta_tilda)/self.delta_tilda)
                self.timeTake=self.t + self.remArms()*self.nm
                self.m = self.m + 1

            if (self.remArms()==0):
                break
            if self.t>=self.numRounds:
                break

            

            #if self.t>=self.numRounds or self.remArms()<=self.K:

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)


            if len(takeArmsTau)==0:
                takeArmsTau.append(0)

            self.maxAction.append(takeArmsTau)



            self.t = self.t + 1
        
        
        maxarm=self.min1
        takeArms=[]
        takeArmsTau=[]
        #takeArmsTau=self.takeArmTau


        take=-1
        for i in range(self.numActions):
            #if self.B[i]==-1:
                takeArms.append(self.avgPayOffSums[i])
                if maxarm<self.avgPayOffSums[i]:
                    maxarm=self.avgPayOffSums[i]
                    take=i
                if self.avgPayOffSums[i]>=self.tau:
                #if self.B[i]==-1:
                    takeArmsTau.append(i)
        arm=take

        
        takeArms=sorted(takeArms,reverse=True)
        finalSet=[]
        print takeArms
        for j in range(0,len(takeArms)):
            for i in range(0,self.numActions):
                if self.avgPayOffSums[i] == takeArms[j] and i not in finalSet and len(finalSet)<self.K:
                    finalSet.append(i)
        

        #print "last arm:"+str(arm) + " turn:"+str(turn) + " wrong:"+str(wrong)
        
        finalSet1=sorted(finalSet)
        finalSetTau1=sorted(takeArmsTau)

        print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))
        print "Final B: "+str(self.B)
        print "last arm:"+str(arm) + " Set: " + str(finalSet1) + " TSet: " + str(finalSetTau1) + " turn:"+str(turn) + " wrong:"+str(wrong)

        last=self.maxAction[len(self.maxAction)-1]
        index=len(self.maxAction)
        if len(self.maxAction)<self.numRounds:
            for p in range(0,(self.numRounds - index)):
                self.maxAction.append(last)
        
        f = open('testFinal7/testAugUCBV_1_12.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()
        
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        return cumulativeReward,bestActionCumulativeReward,regret,arm,self.t,finalSet1,finalSetTau1
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=AugUCB()
            cumulativeReward,bestActionCumulativeReward,regret,arm,timestep,finalSet,finalSetTau=obj.augucb(i,5,0.5)
            if obj.check(finalSet,finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(arm) +"\tbset: "+str(finalSet) + "\tbtset: "+str(finalSetTau) + "\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testAugUCBVtest_1_12.txt', 'a')
            f.writelines("arms: %d\tbArm: %d\tbSet: %s\tbtSet: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, arm, finalSet, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
                

==> code/AugmentedUCM.py <==
'''
Created on Dec 5, 2016

@author: Subhojyoti
'''


import math
import random
import numpy
import fileinput

class augucbM(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''
       
    def check(self,set,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True
     
    def remArms(self):
        count=0
        for i in range(self.numActions):
            if self.B[i]!=-1 and self.B[i]!=-2:
                count=count+1
        return count   

    def exp_func(self):
        
        #self.psi=math.log(self.numRounds)
        #self.psi=self.numActions*self.numActions*self.timeTake*self.timeTake*self.timeTake
        self.psi = self.numRounds / math.log(self.numActions)
        #self.psi=(self.numActions*self.numActions*self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.numRounds*self.numRounds*self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.t*self.t*self.t)
        #self.psi=1.0
        return self.psi

    def upperBound(self, numPlays, rho):
        #print self.timeTake*self.delta_tilda*self.delta_tilda
        #return math.sqrt(abs(math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.timeTake*self.delta_tilda*self.delta_tilda))) / (2*self.rho*numPlays))
        return math.sqrt(self.rho * math.log((self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)) / (2*numPlays))
        #return math.sqrt(max(0,math.log((self.psi*self.numRounds))) / (2*self.rho*numPlays))
    
     
    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0
     
    def arm_elimination(self):
        
        for i in range(self.numActions):

            #print self.upbs[i],self.upbs[action]
            if self.B[i]==0:
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) < ( self.avgPayOffSums[action] + self.upperBound1(self.numPlays[action])):
                #if (self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])) > (1 - self.tau)/2:
                if (self.avgPayOffSums[i] - self.upperBound(self.numPlays[i],self.rho)) > self.tau + self.upperBound(self.numPlays[i],self.rho):

                    self.B[i]=-1
                    self.takeArmTau.append(i)

                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))
                    print "AvgP: "+str(self.avgPayOffSums)
                    print "ucbs: "+str(self.ucbs)
                    print "ucbs1: "+str(self.ucbs1)
                    print "upbs: "+str(self.upbs)
                    print "upbs1: "+str(self.upbs1)
                            #print "gamma: "+str(self.gamma) + " timeTake: "+str(self.timeTake)+ " delta_tilde: "+str(self.delta_tilda)+ " t: "+str(self.t)
                    print "delta_tilde: "+str(self.delta_tilda)+ " rho: " +str(self.rho) + " t: "+str(self.t)

                if (self.avgPayOffSums[i] + self.upperBound(self.numPlays[i],self.rho)) < self.tau - self.upperBound(self.numPlays[i],self.rho):

                    self.B[i]=-2
                    #self.takeArmTau.append(i)

                    print "\n\nRound: "+str(self.t)
                    print "B: "+str(self.B)
                    print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))
                    print "AvgP: "+str(self.avgPayOffSums)
                    print "ucbs: "+str(self.ucbs)
                    print "ucbs1: "+str(self.ucbs1)
                    print "upbs: "+str(self.upbs)
                    print "upbs1: "+str(self.upbs1)
                    #print "gamma: "+str(self.gamma) + " timeTake: "+str(self.timeTake)+ " delta_tilde: "+str(self.delta_tilda)+ " t: "+str(self.t)
                    print "delta_tilde: "+str(self.delta_tilda)+ " rho: " +str(self.rho) + " t: "+str(self.t)

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def augucbM(self,numActions,K,tau):
    
        #Set the environment
        self.max1=999999.0
        self.min1=-999999.0
        
        self.numActions=numActions
        
        self.payoffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [0] * self.numActions
        self.ucbs1 = [0] * self.numActions
        self.upbs = [0] * self.numActions
        self.upbs1 = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.numRounds = 10000
        #self.numRounds = 12000
        self.B = [0] * self.numActions
        #numRounds = 250000
        self.K=K
        self.tau=tau
        self.m=0
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1
        
        #biases = [1.0 / k for k in range(5,5+numActions)]
        #means = [0.5 + b for b in biases]
        self.means=[]
        self.variance=[]
        self.readenv()
        
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1
        
        for i in range(7,10):
            self.means[i]=0.9

        self.means[4]=0.45
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1
            
        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        
        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            j=j+1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''
        '''
        self.means[6]=0.65
        self.means[7]=0.9
        self.means[8]=0.9
            
        self.means[self.bestAction]=0.9
        '''
        
        print self.means
        
        # initialize empirical sums
        self.t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]


        for i in range(self.numActions):
            theReward = self.rewards(i)
            #self.numPlays[i]=self.numPlays[i]+1
            
            action=i
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)

            self.t = self.t + 1




        #t = numActions
        
        
        #self.delta_tilda=self.tau
        self.delta_tilda=1.0
        #self.alpha=100.0
        #self.alpha=self.numActions*1.0
        #self.gamma=1.0/self.alpha
        #self.timeTake=self.numActions
        #self.timeTake=1.0
        #self.timeTake=math.floor(self.numRounds*self.gamma)
        #self.psi=math.log(self.numRounds)
        #self.psi=self.numActions*self.numActions*self.timeTake*self.timeTake*self.timeTake
        #self.psi = math.log(self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.numRounds)
        #self.psi=(self.numActions*self.numActions*self.t*self.t*self.t)
        #self.psi=1.0
        #self.psi=self.numRounds
        #self.psi=math.log(self.numRounds)
        #self.rho=8.0
        #self.rho = [(self.tau*self.tau)/4.0 for i in range(self.numActions)]
        #self.rho = (self.tau*self.tau)/8.0
        #self.rho = 1.0/(8.0*self.tau*self.tau)
        self.rho=1.0/8.0
        #self.rho=math.sqrt(self.numRounds)
        #self.gamma=1.0/self.numActions
        #self.p=2.0
        #self.gamma=(self.p+1.0)/(self.p)
        #self.gamma=3.0/2.0
        self.gamma=math.floor(0.5*math.log10(self.numRounds/math.e)/math.log10(2))
        #self.rho=self.numActions
        #self.timeTake=self.numActions+math.floor(self.numRounds*self.gamma)
        #self.timeTake=self.gamma*2
        #self.timeTake=math.floor(self.numActions*self.gamma)

        #self.timeTake=math.floor(self.numRounds/self.gamma)
        self.nm=math.ceil(2*math.log(self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)/self.delta_tilda)
        self.timeTake=self.t + self.numActions * self.nm
        print self.gamma,self.timeTake


        
        #self.timeTake = math.floor((self.numRounds - self.numActions)/(0.5*math.floor(math.log10(self.numRounds/math.e)/math.log10(2))))
        #t=1
        
        self.takeArmTau=[]
        
        while True:
            
            #take=self.min1
            take=self.max1
            for i in range(self.numActions):
                if self.B[i]==0:
                    #self.func=math.sqrt(1/self.timeTake)
                    #self.ucbs[i]=(self.payoffSums[i] / self.numPlays[i]) + math.sqrt(2 * math.log(self.t + 1) / self.numPlays[i])
                    self.ucbs[i]=abs(self.avgPayOffSums[i]-self.tau) - self.upperBound(self.numPlays[i],self.rho)
                    #self.ucbs[i]=self.upperBound1(self.numPlays[i])
                    #self.upbs[i]=self.avgPayOffSums[i] - self.upperBound1(self.numPlays[i])
                    #self.upbs1[i]=self.avgPayOffSums[i] + self.upperBound1(self.numPlays[i])
                    if take>self.ucbs[i]:
                        take=self.ucbs[i]
                        action=i
                    #count=count+1
                    
            #action = max(range(len(self.ucbs)), key=lambda i: self.ucbs[i])
            
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.avgPayOffSums[action]= self.payoffSums[action]/self.numPlays[action]
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            #self.t = self.t + 1
            
            self.actionRegret.append(regret)
            
            self.arm_elimination()


            '''
            #action = max(range(len(self.avgPayOffSums)), key=lambda i: self.avgPayOffSums[i])
            take=self.min1
            #take=self.max1
            for i in range(self.numActions):
                #if self.B[i]!=-1:
                    #self.func=math.sqrt(1/self.timeTake)
                    #self.ucbs[i]=-(self.payoffSums[i] / self.numPlays[i]) + math.sqrt(2 * math.log(self.t + 1) / self.numPlays[i])
                    #self.ucbs[i]=self.avgPayOffSums[i] + self.upperBound1(self.numPlays[i])
                    #self.upbs[i]=self.upperBound(self.numPlays[i])
                    if take<self.avgPayOffSums[i]:
                        take=self.avgPayOffSums[i]
                        action=i
            '''
                
            #print "\n\nRound: "+str(self.m)
            '''
            for i in range(self.numActions):
                if self.B[i]==0:
                    #self.func=math.sqrt(1/self.timeTake)
                    #self.ucbs[i]=(self.payoffSums[i] / self.numPlays[i]) + math.sqrt(2 * math.log(self.t + 1) / self.numPlays[i])
                    self.ucbs[i]=self.avgPayOffSums[i] + self.upperBound(self.numPlays[i],self.rho)
                    self.ucbs1[i]=self.avgPayOffSums[i] - self.upperBound(self.numPlays[i],self.rho)
                    self.upbs[i]=self.avgPayOffSums[i] - self.upperBound(self.numPlays[i],self.rho)
                    self.upbs1[i]=self.avgPayOffSums[i] + self.upperBound(self.numPlays[i],self.rho)
            '''


            if self.t >= self.timeTake and self.m <= self.gamma:

                print "\n\nRound: "+str(self.m) + " timeTake: "+str(self.timeTake)
                self.delta_tilda=self.delta_tilda/2
                self.nm=math.ceil(2*math.log(self.exp_func()*self.numRounds*self.delta_tilda*self.delta_tilda)/self.delta_tilda)
                self.timeTake=self.t + self.remArms()*self.nm
                self.m = self.m + 1

            if (self.remArms()==0):
                break
            if self.t>=self.numRounds:
                break

            
            '''   
            print "B: "+str(self.B)
            print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))
            print "AvgP: "+str(self.avgPayOffSums)
            print "ucbs: "+str(self.ucbs)
            print "upbs: "+str(self.upbs)
            print "upbs1: "+str(self.upbs1)
            #print "gamma: "+str(self.gamma) + " timeTake: "+str(self.timeTake)+ " delta_tilde: "+str(self.delta_tilda)+ " t: "+str(self.t)
            print "delta_tilde: "+str(self.delta_tilda)+ " t: "+str(self.t)
            '''
            #if self.t>=self.numRounds or self.remArms()<=self.K:

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)


            if len(takeArmsTau)==0:
                takeArmsTau.append(0)

            self.maxAction.append(takeArmsTau)



            self.t = self.t + 1
        
        
        maxarm=self.min1
        takeArms=[]
        takeArmsTau=[]
        #takeArmsTau=self.takeArmTau


        take=-1
        for i in range(self.numActions):
            #if self.B[i]==-1:
                takeArms.append(self.avgPayOffSums[i])
                if maxarm<self.avgPayOffSums[i]:
                    maxarm=self.avgPayOffSums[i]
                    take=i
                if self.avgPayOffSums[i]>=self.tau:
                #if self.B[i]==-1:
                    takeArmsTau.append(i)
        arm=take

        
        takeArms=sorted(takeArms,reverse=True)
        finalSet=[]
        print takeArms
        for j in range(0,len(takeArms)):
            for i in range(0,self.numActions):
                if self.avgPayOffSums[i] == takeArms[j] and i not in finalSet and len(finalSet)<self.K:
                    finalSet.append(i)
        

        #print "last arm:"+str(arm) + " turn:"+str(turn) + " wrong:"+str(wrong)
        
        finalSet1=sorted(finalSet)
        finalSetTau1=sorted(takeArmsTau)

        print "numplays: "+str(self.numPlays)+str(sum(self.numPlays))
        print "Final B: "+str(self.B)
        print "last arm:"+str(arm) + " Set: " + str(finalSet1) + " TSet: " + str(finalSetTau1) + " turn:"+str(turn) + " wrong:"+str(wrong)

        last=self.maxAction[len(self.maxAction)-1]
        index=len(self.maxAction)
        if len(self.maxAction)<self.numRounds:
            for p in range(0,(self.numRounds - index)):
                self.maxAction.append(last)
        
        f = open('testFinal7/testAugUCBM1.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()
        
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        return cumulativeReward,bestActionCumulativeReward,regret,arm,self.t,finalSet1,finalSetTau1
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=augucbM()
            cumulativeReward,bestActionCumulativeReward,regret,arm,timestep,finalSet,finalSetTau=obj.augucbM(i,5,0.5)
            if obj.check(finalSet,finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(arm) +"\tbset: "+str(finalSet) + "\tbtset: "+str(finalSetTau) + "\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testAugUCBMtest1.txt', 'a')
            f.writelines("arms: %d\tbArm: %d\tbSet: %s\tbtSet: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, arm, finalSet, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
                

==> code/CSAR.py <==
'''
Created on Dec 28, 2016

@author: Subhojyoti
'''

import math
import random
import numpy
import fileinput

class SR(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''

    def check(self,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True

    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0

    def readenv(self):
        data=[]
        filename="env/GR.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def sr(self,numActions,tau):

        #Set the environment
        self.numActions=numActions

        self.min=-999999.0

        self.payoffSums = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [-1*self.min] * self.numActions
        self.upbs = [0] * self.numActions
        #self.numRounds = 3000000
        self.numRounds = 10000
        #numRounds = 250000

        self.tau=tau

        self.arm_reward = [0]*numActions

        #bestAction=arms/2
        self.bestAction=self.numActions-1


        self.means=[]
        self.variance=[]
        self.readenv()

        #self.means =[0.4 for i in range(self.numActions)]
        #self.variance=[0.5 for i in range(self.numActions)]

        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1

        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.06
            i=i+1


        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.07
            i=i+1

        self.means[self.bestAction]=0.1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''

        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1

        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''

        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''

        print self.means
        print self.variance

        # initialize empirical sums
        t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]

        sum1=0.0
        for i in range(1,self.numActions+1):
            sum1=sum1+(1.0/i)
        self.logK=0.5+sum1

        self.B = [0 for i in range(self.numActions)]
        #self.epoch=1
        self.nk_1=0


        #self.rounds=self.nk-self.nk_1
        flagBreak=False
        for self.epoch in range(0,self.numActions):

            self.nk=int(math.ceil( (self.numRounds - self.numActions)/(self.logK*(self.numActions+1-(self.epoch)))))
            self.rounds=self.nk-self.nk_1
            #print "Rounds: "+ str(self.rounds)


            for arm in range(0,self.numActions):
                for times in range(0,self.rounds):

                    if self.B[arm]!=-1:
                        action=arm

                        theReward = self.rewards(action)
                        #print theReward,action
                        self.arm_reward[action]=self.arm_reward[action]+theReward
                        self.numPlays[action] += 1
                        self.payoffSums[action] += theReward
                        #self.avgPayOffSums[action] = abs((self.payoffSums[action]/self.numPlays[action])-self.tau)
                        self.avgPayOffSums[action] = self.payoffSums[action]/self.numPlays[action]
                        #f1.writelines("ucbs: (%s)" % (', '.join(["%.8f" % ucb for ucb in ucbs])))
                        #f1.writelines("\tupbs: (%s)\n" %( ', '.join(["%.8f" % upb for upb in upbs])))

                        #yield action, theReward, ucbs



                        cumulativeReward += theReward
                        bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
                        regret = bestActionCumulativeReward - cumulativeReward

                        self.actionRegret.append(regret)

                        takeArmsTau=[]
                        for i in range(self.numActions):
                            if self.B[i]!=-1:
                                if self.avgPayOffSums[i]>=self.tau:
                                    takeArmsTau.append(i)

                        if len(takeArmsTau)==0:
                            takeArmsTau.append(0)
                        self.maxAction.append(takeArmsTau)


                        if t>=self.numRounds:
                            flagBreak=True
                            break

                        t = t + 1


            if flagBreak==True:
                break



            #Arm elimination
            min1=999999
            flag=False
            for i in range(self.numActions):
                if self.B[i]!=-1:
                    if self.avgPayOffSums[i]<self.tau:
                        if self.avgPayOffSums[i]<min1:
                            min1=self.avgPayOffSums[i]
                            take=i
                            flag=True

            if flag==True:
                self.B[take]=-1


            self.nk_1=self.nk

            #print self.avgPayOffSums
            #print self.numPlays,sum(self.numPlays),len(self.maxAction)
            #print self.B



        if len(self.maxAction)<self.numRounds:
            current=len(self.maxAction)
            action=self.maxAction[current-1]
            for p in range(current,(self.numRounds)):
                self.maxAction.append(action)

        #print len(self.maxAction)

        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        action = takeArmsTau

        f = open('testFinal5/testSR1.txt', 'a')
        for r in range(len(self.maxAction)):
            if r<self.numRounds:
                f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()

        return cumulativeReward,bestActionCumulativeReward,regret,action,t


if __name__ == "__main__":

    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):

            random.seed(i+j)

            obj=SR()
            cumulativeReward,bestActionCumulativeReward,regret,finalSetTau,timestep=obj.sr(i,0.5)
            if obj.check(finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(finalSetTau)+"\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal5/testSRinfo1.txt', 'a')
            f.writelines("arms: %d\tbArms: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()

            turn=turn+1
        i=i+1


==> code/UA.py <==
'''
Created on Nov 16, 2016

@author: Subhojyoti
'''

import math
import random
import numpy
import fileinput

class UA(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''

    def check(self,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True


    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def ua(self,numActions,tau):
    
        #Set the environment
        self.numActions=numActions

        self.min=-999999.0

        self.payoffSums = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [-1*self.min] * self.numActions
        self.upbs = [0] * self.numActions
        #self.numRounds = 3000000
        self.numRounds = 10000
        #numRounds = 250000

        self.tau=tau
        
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1

        self.means=[]
        self.variance=[]
        self.readenv()

        print self.means
        print self.variance

        #self.means =[0.4 for i in range(self.numActions)]
        #self.variance=[0.5 for i in range(self.numActions)]
        
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.06
            i=i+1
        
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.07
            i=i+1
        
        self.means[self.bestAction]=0.1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''
        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1

        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''


        # initialize empirical sums
        t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]

        '''
        sum1=0.0
        for i in range(0,self.numActions):
            if i != self.bestAction and (self.means[self.bestAction]!=self.means[i]):
                sum1=sum1+1/math.pow((self.means[self.bestAction]-self.means[i]),2)
        self.H1=sum1
        '''
        #t=1
        while True:
            #upbs = [self.upperBound(t, self.numPlays[i]) for i in range(self.numActions)]
            #print "upbs"
            #print upbs
            #print ucbs
            #getting the maximum of the ucbs
            action = random.randint(0,self.numActions-1)
            #action = min(range(self.numActions), key=lambda i: ucbs[i])
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.avgPayOffSums[action] = self.payoffSums[action]/self.numPlays[action]
            #f1.writelines("ucbs: (%s)" % (', '.join(["%.8f" % ucb for ucb in ucbs])))
            #f1.writelines("\tupbs: (%s)\n" %( ', '.join(["%.8f" % upb for upb in upbs])))
            
            #yield action, theReward, ucbs
            
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)


            if t>=self.numRounds:
                break
            
            t = t + 1
            
            #print t
            '''
            if t%100000==0:
                print t
            '''
            
    
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward
        #print self.numPlays
        action = takeArmsTau
        
        f = open('testFinal7/testUA1.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()

        return cumulativeReward,bestActionCumulativeReward,regret,action,t
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=UA()
            cumulativeReward,bestActionCumulativeReward,regret,finalSetTau,timestep=obj.ua(i,0.5)
            if obj.check(finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(finalSetTau)+"\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testUAinfo1.txt', 'a')
            f.writelines("arms: %d\tbArms: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
        

==> code/UCBE.py <==
'''
Created on Nov 16, 2016

@author: Subhojyoti
'''

import math
import random
import numpy
import fileinput

class ucbE(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''

    def check(self,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True
    
    def upperBound(self, step, numPlays):
        #self.a= 2 * math.log(step + 1)
        self.c=1.0
        #self.c=1.0/4.0
        #self.c=pow(4,4)*1.0
        #self.a= self.c*self.numRounds/self.H1
        self.a=self.c*(self.numRounds-self.numActions)/self.H1
        return math.sqrt( self.a/ numPlays)
    
     
    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def ucbE(self,numActions,tau):
    
        #Set the environment
        self.numActions=numActions

        self.min=-999999.0

        self.payoffSums = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [-1*self.min] * self.numActions
        self.upbs = [0] * self.numActions
        #self.numRounds = 3000000
        self.numRounds = 10000
        #numRounds = 250000

        self.tau=tau
        
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1
        

        self.means=[]
        self.variance=[]
        self.readenv()

        #self.means =[0.4 for i in range(self.numActions)]
        #self.variance=[0.5 for i in range(self.numActions)]
        
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.06
            i=i+1
        
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.07
            i=i+1
        
        self.means[self.bestAction]=0.1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''

        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1

        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''

        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''

        print self.means
        print self.variance

        # initialize empirical sums
        t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]

        sum1=0.0
        for i in range(0,self.numActions):
            if i != self.bestAction and (self.means[self.bestAction]!=self.means[i]):
                sum1=sum1+1.0/math.pow((self.tau-self.means[i]),2)
        self.H1=sum1
        
        for i in range(self.numActions):
            theReward = self.rewards(i)
            #self.numPlays[i]=self.numPlays[i]+1

            action=i
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            
            #f1.writelines("ucbs: (%s)" % (', '.join(["%.8f" % ucb for ucb in ucbs])))
            #f1.writelines("\tupbs: (%s)\n" %( ', '.join(["%.8f" % upb for upb in upbs])))
            
            #yield action, theReward, ucbs
            
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)


            t = t + 1
            
        #t = numActions

        
            
        
        #t=1
        while True:
            ucbs = [abs(self.avgPayOffSums[i] - self.tau) - self.upperBound(t, self.numPlays[i]) for i in range(self.numActions)]
            #upbs = [self.upperBound(t, self.numPlays[i]) for i in range(self.numActions)]
            #print "upbs"
            #print upbs
            #print ucbs
            #getting the maximum of the ucbs
            action = min(range(self.numActions), key=lambda i: ucbs[i])
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.avgPayOffSums[action] = self.payoffSums[action]/self.numPlays[action]
            #f1.writelines("ucbs: (%s)" % (', '.join(["%.8f" % ucb for ucb in ucbs])))
            #f1.writelines("\tupbs: (%s)\n" %( ', '.join(["%.8f" % upb for upb in upbs])))
            
            #yield action, theReward, ucbs
            
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)


            if t>=self.numRounds:
                break
            
            t = t + 1
            
            #print t
            '''
            if t%100000==0:
                print t
            '''
            
    
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        action = takeArmsTau
        
        f = open('testFinal7/testUCBEM1.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()

        return cumulativeReward,bestActionCumulativeReward,regret,action,t
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=ucbE()
            cumulativeReward,bestActionCumulativeReward,regret,finalSetTau,timestep=obj.ucbE(i,0.5)
            if obj.check(finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(finalSetTau)+"\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testUCBEMinfo1.txt', 'a')
            f.writelines("arms: %d\tbArms: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
        

==> code/UCBEV.py <==
'''
Created on Jan 25, 2017

@author: Subhojyoti
'''

import math
import random
import numpy
import fileinput

class ucbE(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''

    def check(self,set1):
        testset=[5,6,7,8,9]
        if len(set1)<5 or len(set1)>5:
            return False
        for i in range(len(set1)):
            #if set[i]!=testset[i] or set1[i]!=testset[i]:
            if set1[i]!=testset[i]:
                return False
        return True
    
    def upperBound(self, step, numPlays,arm):
        #self.a= 2 * math.log(step + 1)
        self.c=1.0
        #self.c=1.0/4.0
        #self.c=pow(4,4)*1.0
        #self.a= self.c*self.numRounds/self.H1
        vj=((self.sqPayOffSums[arm]/numPlays) - (self.avgPayOffSums[arm]*self.avgPayOffSums[arm]))
        self.a=self.c*(8.0/9.0)*(self.numRounds-2*self.numActions)/self.H1
        val=math.sqrt((2*self.a*vj)/numPlays)+((7.0*self.a)/((3.0*numPlays)-1))
        return val
    
     
    def rewards(self,choice):
        return random.gauss(self.means[choice],self.variance[choice])
        #print sum(numpy.random.binomial(1,self.means[choice],200))/200.0
        #return sum(numpy.random.binomial(1,self.means[choice],1))/1.0

    def readenv(self):
        data=[]
        filename="env/GP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])
        
    def ucbE(self,numActions,tau):
    
        #Set the environment
        self.numActions=numActions

        self.min=-999999.0

        self.payoffSums = [0] * self.numActions
        self.sqPayOffSums = [0] * self.numActions
        self.avgPayOffSums = [0] * self.numActions
        self.numPlays = [0] * self.numActions
        self.ucbs = [-1*self.min] * self.numActions
        self.upbs = [0] * self.numActions
        #self.numRounds = 3000000
        self.numRounds = 10000
        #numRounds = 250000

        self.tau=tau
        
        self.arm_reward = [0]*numActions
        
        #bestAction=arms/2
        self.bestAction=self.numActions-1

        #self.means =[0.4 for i in range(self.numActions)]
        #self.variance=[0.5 for i in range(self.numActions)]

        self.means=[]
        self.variance=[]
        self.readenv()

        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.05
            i=i+1
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.03
            i=i+1
        '''
        '''
        i=(1*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.06
            i=i+1
        
        
        i=(2*self.numActions)/3
        while i<self.numActions:
            self.means[i]=0.07
            i=i+1
        
        self.means[self.bestAction]=0.1
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''

        '''
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1

        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''
        '''
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            j=j+1
        '''

        print self.means
        print self.variance

        # initialize empirical sums
        t=1
        cumulativeReward = 0
        bestActionCumulativeReward = 0
        self.actionRegret=[]
        self.maxAction=[]

        sum1=0.0
        for i in range(0,self.numActions):
            if i != self.bestAction and (self.means[self.bestAction]!=self.means[i]):
                #print self.variance[i] + (self.means[self.bestAction]-self.means[i])
                val1=math.pow(math.sqrt(self.variance[i])+math.sqrt(self.variance[i] + (16.0/3.0)*abs(self.tau-self.means[i])),2)
                val2=math.pow(abs(self.tau - self.means[i]),2)

                #print val1,val2
                sum1=sum1+(val1/val2)
        self.H1=sum1
        
        for i in range(self.numActions):
            theReward = self.rewards(i)
            #self.numPlays[i]=self.numPlays[i]+1

            action=i
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.sqPayOffSums[action] += theReward*theReward
            
            #f1.writelines("ucbs: (%s)" % (', '.join(["%.8f" % ucb for ucb in ucbs])))
            #f1.writelines("\tupbs: (%s)\n" %( ', '.join(["%.8f" % upb for upb in upbs])))
            
            #yield action, theReward, ucbs
            
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)


            t = t + 1
            
        #t = numActions

        
            
        
        #t=1
        while True:
            ucbs = [abs(self.avgPayOffSums[i] - self.tau) - self.upperBound(t, self.numPlays[i],i) for i in range(self.numActions)]
            #upbs = [self.upperBound(t, self.numPlays[i]) for i in range(self.numActions)]
            #print "upbs"
            #print upbs
            #print ucbs
            #getting the maximum of the ucbs
            action = min(range(self.numActions), key=lambda i: ucbs[i])
            theReward = self.rewards(action)
            #print theReward,action
            self.arm_reward[action]=self.arm_reward[action]+theReward
            self.numPlays[action] += 1
            self.payoffSums[action] += theReward
            self.sqPayOffSums[action] += theReward*theReward
            self.avgPayOffSums[action] = self.payoffSums[action]/self.numPlays[action]
            #f1.writelines("ucbs: (%s)" % (', '.join(["%.8f" % ucb for ucb in ucbs])))
            #f1.writelines("\tupbs: (%s)\n" %( ', '.join(["%.8f" % upb for upb in upbs])))
            
            #yield action, theReward, ucbs
            
            
            
            cumulativeReward += theReward
            bestActionCumulativeReward += theReward if action == self.bestAction else self.rewards(self.bestAction)
            regret = bestActionCumulativeReward - cumulativeReward
            
            self.actionRegret.append(regret)

            takeArmsTau=[]
            for i in range(self.numActions):
                if self.avgPayOffSums[i]>=self.tau:
                    takeArmsTau.append(i)

            if len(takeArmsTau)==0:
                takeArmsTau.append(0)
            self.maxAction.append(takeArmsTau)


            if t>=self.numRounds:
                break
            
            t = t + 1
            
            #print t
            '''
            if t%100000==0:
                print t
            '''
            
    
        #action=max(range(self.numActions), key=lambda i: self.arm_reward[i])
        #print self.arm_reward

        action = takeArmsTau
        
        f = open('testFinal7/testUCBEMV11.txt', 'a')
        for r in range(len(self.maxAction)):
            f.writelines("%s\n" % ', '.join(["%d" % k for k in self.maxAction[r]]))
        f.close()

        return cumulativeReward,bestActionCumulativeReward,regret,action,t
        

if __name__ == "__main__":
    
    wrong=0
    i=100
    while i<=100:
        turn=0
        for j in range(500):
            
            random.seed(i+j)
            
            obj=ucbE()
            cumulativeReward,bestActionCumulativeReward,regret,finalSetTau,timestep=obj.ucbE(i,0.5)
            if obj.check(finalSetTau)==False:
            #if arm!=i/2:
                wrong=wrong+1
            print "turn: "+str(turn+1)+"\twrong: "+str(wrong)+"\tarms: "+str(i)+"\tbarm: "+str(finalSetTau)+"\tReward: "+str(cumulativeReward)+"\tbestCumReward: "+str(bestActionCumulativeReward)+"\tregret: "+str(regret)
            f = open('testFinal7/testUCBEMVinfo11.txt', 'a')
            f.writelines("arms: %d\tbArms: %s\ttimestep: %d\tregret: %d\tcumulativeReward: %.2f\tbestCumulativeReward: %.2f\n" % (i, finalSetTau, timestep, regret, cumulativeReward, bestActionCumulativeReward))
            f.close()
            
            turn=turn+1
        i=i+1
        


==> code/create_environment.py <==
'''
Created on Jan 27, 2016

@author: Subhojyoti
'''

import math
import random
import numpy
import fileinput

class CreateEnvironment(object):
    '''
    classdocs
    '''


    def __init__(self):
        '''
        Constructor
        '''
    


    def readenv(self):
        data=[]
        filename="env/AP.txt"
        for line in fileinput.input([filename]):

            try:
                line1 = [line.split(", ") or line.split("\n") ]
                #print numpy.shape(line1)
                #print line1
                take=[]
                for i in range(len(line1[0])):
                    take.append(float(line1[0][i]))
                #print take
                data.append(take)
            except ValueError,e:
                print e
        #print data
        self.means=(data[0])
        self.variance=(data[1])

    def create(self,numActions):
    
        #Set the environment

        self.numActions=numActions

        '''
        self.means =[]
        self.variance=[]
        self.readenv()
        '''

        self.means =[0.4 for i in range(self.numActions)]
        self.variance=[0.5 for i in range(self.numActions)]

        '''
        #AP
        j=0
        for i in range(0,4):
            self.means[i]=0.2+0.05*j
            j=j+1

        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=0
        for i in range(6,10):
            self.means[i]=0.6+0.05*j
            self.variance[i]=0.6
            j=j+1
        '''

        #GP
        j=0
        for i in range(0,4):
            self.means[i]=0.4-pow(0.2,i+1)
            j=j+1
            
        #self.means[3]=0.35
        self.means[4]=0.45
        self.means[5]=0.55
        self.variance[5]=0.6

        j=1
        for i in range(6,10):
            self.means[i]=0.6+pow(0.2,5-(j))
            self.variance[i]=0.6
            j=j+1

        '''
        #4GR
        for i in range(0,3):
            self.means[i]=0.1

        j=0
        for i in range(3,7):
            self.means[i]=0.35+(0.1*j)
            j=j+1

        for i in range(7,10):
            self.means[i]=0.9
            self.variance[i]=0.6

        self.means[4]=0.45
        self.variance[5]=0.6
        self.variance[6]=0.6
        '''



        for i in range(10, self.numActions):
            self.variance[i]=numpy.random.uniform(0.3,0.4)
        for i in range(10, self.numActions):
            self.means[i]=numpy.random.uniform(0.4,0.4)

        f = open('env/GP.txt', 'w')
        f.writelines("%s\n" % (', '.join(["%.3f" % i for i in self.means])))
        f.writelines("%s\n" % (', '.join(["%.3f" % i for i in self.variance])))
        f.close()


        print self.means
        print self.variance




        

if __name__ == "__main__":

        numActions=100
        obj=CreateEnvironment()
        obj.create(numActions)

                

==> code/plot5.py <==
'''
Created on Jan 26, 2017

@author: Subhojyoti
'''

from matplotlib import pyplot as plt
import numpy
import fileinput

def column(A, j):
    return [A[i][j] for i in range(len(A))]

def transpose(A):
    return [column(A, j) for j in range(len(A[0]))]

def calc1(timestep,test,data,wrongArr):

    i=0

    while i < timestep:
        wrong=0
        if len(data[i])==len(test):

            for j in range(len(test)):
                if data[i][j]!=test[j]:
                    wrong=1
                    break
            #print data[i],test,wrong
        else:
            wrong=1
        wrongArr[i]=wrongArr[i] + wrong
        i=i+1
        #wrongArr.append(wrong)

    #print wrongArr
    return  wrongArr

def calc(timestep,N,test,data,wrongArr):
    for i in range(0,timestep):
        #for i in range(len(data)):
        print i
        wrong=0.0
        while i < timestep*N:
            #if len(data[i])==len(test):
                #print data[i],test
            take=0.0
            for j in range(len(data[i])):
                #print j,len(data[i]),data[i]
                for k in range(len(test)):
                    if data[i][j]!=test[k]:
                        take=take+1.0

            #wrong=(take*len(data[i]))/(len(data[i])-take)
            wrong=wrong+take/len(data[i])

            i=i+timestep
        wrongArr.append(wrong)

    #print wrongArr
    return  wrongArr

def func_print(filename,wrongArr,xs):
    
    
    f = open(filename, 'w')
    
    for r in range(len(xs)):
        #if (xs[r])%10==0 or xs[r]==500:
        f.writelines(str(xs[r])+"\t"+str(wrongArr[r])+"\n")
    f.close()
        

#def regretWeightsGraph(filename,filename1,filename2,filename3,filename4,filename5):
#def regretWeightsGraph(filename,filename1):
#def regretWeightsGraph(filename,filename1,filename2):
def regretWeightsGraph(filename):

    timestep=10000
    N=500.0
    test=[5,6,7,8,9]
    wrongArr=[0 for i in range(timestep)]
    wrongArr1=[]
    wrongArr2=[]
    wrongArr3=[]
    wrongArr4=[]
    wrongArr5=[]




    data=[]
    '''
    data1=[]
    data2=[]
    '''
    count=0
    j=0

    for line in fileinput.input([filename]):
        #print line
        try:
            line1 = [line.split(", ") or line.split("\n") ]
            #print numpy.shape(line1)
            take=[]
            for i in range(len(line1[0])):
                take.append(int(line1[0][i]))
            data.append(take)
            prev_data=[]
            prev_data.append(take)
            count=count+1
            if count==timestep:
                #print wrongArr
                wrongArr = calc1(timestep,test,data,wrongArr)
                count=0
                data=[]
                j=j+1
                print j
        except ValueError,e:

            print prev_data,count
            data.append(prev_data)
            data.append(prev_data)
            count=count+1
            print e

    '''
    count=0
    for line in fileinput.input([filename1]):
        #print line
        line1 = [line.split(", ") or line.split("\n") ]
        #print numpy.shape(line1)
        take=[]
        for i in range(len(line1[0])):
            take.append(int(line1[0][i]))
        data1.append(take)
        count=count+1
        #if count==15000*50:
            #fileinput.input.close()
            #break
        #print take

    count=0
    for line in fileinput.input([filename2]):
        #print line
        line1 = [line.split(", ") or line.split("\n") ]
        #print numpy.shape(line1)
        take=[]
        for i in range(len(line1[0])):
            take.append(int(line1[0][i]))
        data2.append(take)
        count=count+1
        #if count==15000*50:
            #fileinput.input.close()
            #break
        #print take
    '''

    '''
    with open(filename, 'r') as infile:
        lines = infile.readlines()
        #print lines

    with open(filename1, 'r') as infile:
        lines1 = infile.readlines()

    with open(filename2, 'r') as infile:
        lines2 = infile.readlines()

    with open(filename3, 'r') as infile:
        lines3 = infile.readlines()

    with open(filename4, 'r') as infile:
        lines4 = infile.readlines()
    
    with open(filename5, 'r') as infile:
        lines5 = infile.readlines()
    '''

    '''
    #lines = [[eval(x.split(", ")[1]) for x in line.split('\n')] for line in lines]
    lines = [[x.split(", ") for x in line.split("\n")] for line in lines]
    #print lines[10][0]

    data=[[] for i in range(len(lines))]
    for i in range(len(lines)):
        for j in range(len(lines[i][0])):
            data[i].append(int(lines[i][0][j]))

    #print data

    lines1 = [[x.split(", ") for x in line.split("\n")] for line in lines1]
    #print lines[10][0]

    data1=[[] for i in range(len(lines1))]
    for i in range(len(lines1)):
        for j in range(len(lines1[i][0])):
            data1[i].append(int(lines1[i][0][j]))

    #print len(data1)

    lines2 = [[x.split(", ") for x in line.split("\n")] for line in lines2]
    #print lines[10][0]

    data2=[[] for i in range(len(lines2))]
    for i in range(len(lines2)):
        for j in range(len(lines2[i][0])):
            data2[i].append(int(lines2[i][0][j]))

    lines3 = [[x.split(", ") for x in line.split("\n")] for line in lines3]
    #print lines[10][0]

    data3=[[] for i in range(len(lines3))]
    for i in range(len(lines3)):
        for j in range(len(lines3[i][0])):
            data3[i].append(int(lines3[i][0][j]))

    lines4 = [[x.split(", ") for x in line.split("\n")] for line in lines4]
    #print lines[10][0]

    data4=[[] for i in range(len(lines4))]
    for i in range(len(lines4)):
        for j in range(len(lines4[i][0])):
            data4[i].append(int(lines4[i][0][j]))
     
    lines5 = [[x.split(", ") for x in line.split("\n")] for line in lines5]
           
    data5=[[] for i in range(len(lines5))]
    for i in range(len(lines5)):
        for j in range(len(lines5[i][0])):
            data5[i].append(int(lines5[i][0][j]))
    '''


    print numpy.shape(data)
    #print numpy.shape(data1)

    #wrongArr = calc1(timestep,N,test,data,wrongArr)
    print wrongArr

    '''
    wrongArr1 = calc1(timestep,N,test,data1,wrongArr1)
    wrongArr2 = calc1(timestep,N,test,data2,wrongArr2)
    wrongArr3 = calc(timestep,N,test,data3,wrongArr3)
    wrongArr4 = calc(timestep,N,test,data4,wrongArr4)
    wrongArr5 = calc(timestep,N,test,data5,wrongArr5)
    '''
    
    for i in range(0,timestep):
        wrongArr[i]=(wrongArr[i]/N)*100.0

        '''
        wrongArr1[i]=(wrongArr1[i]/N)*100.0
        wrongArr2[i]=(wrongArr2[i]/N)*100.0
        wrongArr3[i]=(wrongArr3[i]/N)*100.0
        wrongArr4[i]=(wrongArr4[i]/N)*100.0
        wrongArr5[i]=(wrongArr5[i]/N)*100.0
        '''
    
    #xs=[i for i in range(0,500)]
    xs = range(1,timestep+1)
    
    func_print("testFinal5/SR1.txt",wrongArr,xs)

    '''
    func_print("testFinal4/AugUCB.txt",wrongArr1,xs)
    func_print("testFinal4/UCBEM1.txt",wrongArr2,xs)
    func_print("budgetTestGR/UCBE_1_4.txt",wrongArr3,xs)
    func_print("budgetTestGR/UCBE_256.txt",wrongArr4,xs)
    func_print("budgetTestGR/UA.txt",wrongArr5,xs)
    '''
    
    ax1 = plt.subplot(111)
    plt.ylabel('Error percentage',fontsize=18)
    plt.xlabel('time',fontsize=18)
    ax1.plot(xs, wrongArr,label="APT")
    '''
    ax1.plot(xs, wrongArr1,label="AugUCB")
    ax1.plot(xs, wrongArr2,label="UCBE(1)")
    ax1.plot(xs, wrongArr3,label="UCBE(1/4)")
    ax1.plot(xs, wrongArr4,label="UCBE(256)")
    ax1.plot(xs, wrongArr5,label="UA")
    '''
    #ax1.plot(xs, regret3,'r--',label="ClusUCB(p=K/5)[No Error Margin]")
    #ax1.plot(xs, regret4,label="MOSS")
    #ax1.plot(xs, new,label="Clus-UCB(D=8,w=4)")
    #ax1.plot(xs, regret7,label="MedElim(0.1,0.1)")

    plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=1,
           ncol=2, mode="expand", borderaxespad=0.)
    
    plt.show()


if __name__ == "__main__":
    #regretWeightsGraph('ucbTest1/testRN110UCB_2m_0.47.txt','ucbTest1/testR1_2m_0.47.txt','ucbTest/testRNUCB1_new.txt', "Regret of UCB\n10 actions, 1 million rounds")
    #regretWeightsGraph('ucbTest1/testRNUCB_new.txt','ucbTest1/testR_new.txt','ucbTest1/testRNUCB1_new.txt', "Regret of UCB\n10 actions, 1 million rounds")

    #regretWeightsGraph('expt7/clUCB20_200.txt','expt7/clUCB05.txt','expt7/MOSS20_200.txt', )
    #regretWeightsGraph('testFinal4/testAPT1.txt','testFinal4/testAugUCB1.txt', 'testFinal2/testUCBEM1.txt', 'testFinal2/testUCBEM2_1_4.txt', 'testFinal2/testUCBEM3_256.txt','testFinal2/testUA1.txt' )
    #regretWeightsGraph('testFinal4/testAPT3.txt','testFinal4/testAugUCBV1.txt')
    #regretWeightsGraph('testFinal1/testAPT1.txt','testFinal1/testAugUCBV1.txt','testFinal4/testUCBEM1.txt')
    #regretWeightsGraph('testExp/testCLUCB500_final11.txt','testExp/testR_new500_1.txt','testExp/testMedElim500_2.txt', "Regret of UCB\n10 actions, 1 million rounds")
    regretWeightsGraph('testFinal5/testSR1.txt')
